Discriminative Topic Mining via Category-Name Guided Text Embedding

Mining a set of meaningful and distinctive topics automatically from massive text corpora has broad applications. Existing topic models, however, typically work in a purely unsupervised way, which often generate topics that do not fit users' particular needs and yield suboptimal performance on downstream tasks. We propose a new task, discriminative topic mining, which leverages a set of user-provided category names to mine discriminative topics from text corpora. This new task not only helps a user understand clearly and distinctively the topics he/she is most interested in, but also benefits directly keyword-driven classification tasks. We develop CatE, a novel category-name guided text embedding method for discriminative topic mining, which effectively leverages minimal user guidance to learn a discriminative embedding space and discover category representative terms in an iterative manner. We conduct a comprehensive set of experiments to show that CatE mines high-quality set of topics guided by category names only, and benefits a variety of downstream applications including weakly-supervised classification and lexical entailment direction identification.

==> figures/run_eval.sh <==
EVAL_FILE=20news/eval_ws353_res.txt
#for ALPHA in $(seq 0.5 0.5 5.0)
#do
  #for EMB in cbow_bs_16_${ALPHA}_v.txt h_emb_${ALPHA}_w.txt
  #for EMB in word2vec_100_sg.txt word2vec_100_cbow.txt glove.txt h_emb_0.5_w.txt h_emb_1.0_w.txt cbow_lr_0.05_0.5_w.txt cbow_lr_0.05_0.5_v.txt cbow_lr_0.05_1.0_w.txt cbow_lr_0.05_1.0_v.txt cbow_lr_0.05_1.5_w.txt cbow_lr_0.05_1.5_v.txt cbow_lr_0.025_0.5_w.txt cbow_lr_0.025_0.5_v.txt cbow_lr_0.025_1.0_w.txt cbow_lr_0.025_1.0_v.txt cbow_lr_0.025_1.5_w.txt cbow_lr_0.025_1.5_v.txt
  #for EMB in word2vec_100_sg.txt word2vec_100_cbow.txt glove.txt p.vec h_emb_0.5_w.txt h_emb_1.0_w.txt h_emb_1.5_w.txt h_emb_2.0_w.txt h_emb_2.5_w.txt h_emb_3.0_w.txt h_emb_inf_w.txt cbow_lr_0.025_1.0_w.txt cbow_lr_0.025_1.5_w.txt cbow_lr_0.025_2.0_w.txt
  #for EMB in cbow_0.5_w.txt cbow_0.5_v.txt cbow_1.5_w.txt cbow_1.5_v.txt cbow_1.0_w.txt cbow_1.0_v.txt cbow_2.0_w.txt cbow_2.0_v.txt cbow_lr_0.025_1.0_v.txt cbow_lr_0.025_1.5_v.txt cbow_lr_0.025_2.0_v.txt
  #for EMB in h_emb_5.0_w.txt h_emb_10.0_w.txt h_emb_20.0_w.txt
  #do
  #  python eval.py --emb_file ${EMB} --test wordsim353 >> $EVAL_FILE
  #done
#done


#for EMB in doc2vec_dm_w.txt
#for EMB in word2vec_100_sg.txt word2vec_100_cbow.txt glove.txt h_emb_0.5_w.txt h_emb_1.0_w.txt cbow_lr_0.05_0.5_w.txt cbow_lr_0.05_0.5_v.txt cbow_lr_0.05_1.0_w.txt cbow_lr_0.05_1.0_v.txt cbow_lr_0.05_1.5_w.txt cbow_lr_0.05_1.5_v.txt cbow_lr_0.025_0.5_w.txt cbow_lr_0.025_0.5_v.txt cbow_lr_0.025_1.0_w.txt cbow_lr_0.025_1.0_v.txt cbow_lr_0.025_1.5_w.txt cbow_lr_0.025_1.5_v.txt
#for EMB in word2vec_100_sg.txt word2vec_100_cbow.txt glove.txt p.vec h_emb_0.5_w.txt h_emb_1.0_w.txt h_emb_1.5_w.txt h_emb_2.0_w.txt h_emb_2.5_w.txt h_emb_3.0_w.txt h_emb_inf_w.txt cbow_lr_0.025_1.0_w.txt cbow_lr_0.025_1.5_w.txt cbow_lr_0.025_2.0_w.txt
#for EMB in cbow_0.5_w.txt cbow_0.5_v.txt cbow_1.5_w.txt cbow_1.5_v.txt cbow_1.0_w.txt cbow_1.0_v.txt cbow_2.0_w.txt cbow_2.0_v.txt cbow_lr_0.025_1.0_v.txt cbow_lr_0.025_1.5_v.txt cbow_lr_0.025_2.0_v.txt
for EMB in cbow_bs_32_0.5_v.txt cbow_bs_32_1.0_v.txt cbow_bs_32_1.5_v.txt cbow_bs_32_2.0_v.txt cbow_bs_32_2.5_v.txt
do
  echo ${EMB}
  python eval.py --emb_file ${EMB} --test wordsim353 >> $EVAL_FILE
done

EVAL_FILE=20news/eval_simlex_res.txt
for EMB in cbow_bs_32_0.5_v.txt cbow_bs_32_1.0_v.txt cbow_bs_32_1.5_v.txt cbow_bs_32_2.0_v.txt cbow_bs_32_2.5_v.txt
do
  echo ${EMB}
  python eval.py --emb_file ${EMB} --test simlex >> $EVAL_FILE
done

EVAL_FILE=20news/eval_men_res.txt
for EMB in cbow_bs_32_0.5_v.txt cbow_bs_32_1.0_v.txt cbow_bs_32_1.5_v.txt cbow_bs_32_2.0_v.txt cbow_bs_32_2.5_v.txt
do
  echo ${EMB}
  python eval.py --emb_file ${EMB} --test men >> $EVAL_FILE
done


==> figures/run_sphere.sh <==
# dataset directory
dataset=20news
k=20

# text file name; one paragraph per line
text_file=text.txt

cd src
# make sphere

start=$SECONDS

./sphere -train ../${dataset}/${text_file} -output ../${dataset}/emb_w.txt \
 -context ../${dataset}/emb_v.txt -doc ../${dataset}/emb_d.txt \
 -size 100 -alpha 0.025 -margin 0.3 -window 5 -negative 1 -sample 1e-3 -min-count 5 \
 -threads 30 -binary 0 -iter 10 -joint 1

duration=$(( SECONDS - start ))
printf '\nRunning time is %s seconds.\n' "$duration"

cd ..
emb_file=emb_w.txt
python sim.py --dataset ${dataset} --emb_file ${emb_file}
python analogy.py --dataset ${dataset} --emb_file ${emb_file}

emb_file=emb_d.txt
python cluster.py --dataset ${dataset} --k ${k} --emb_file ${emb_file} --method skmeans

